LHC Phenomenology of SO(10) Models with Yukawa Unification

In this paper we study an SO(10) SUSY GUT with Yukawa unification for the third generation. We perform a global chi^2 analysis given to obtain the GUT boundary conditions consistent with 11 low energy observables, including the top, bottom and tau masses. We assume a universal mass, m_{16}, for squarks and sleptons and a universal gaugino mass, M_{1/2}. We then analyze the phenomenological consequences for the LHC for 15 benchmark models with fixed m_{16} = 20 TeV and with varying values of the gluino mass. The goal of the present work is to (i) evaluate the lower bound on the gluino mass in our model coming from the most recent published data of CMS and (ii) to compare this bound with similar bounds obtained by CMS using simplified models. The bottom line is that the bounds coming from the same sign di-lepton analysis are comparable for our model and the simplified model studied assuming BR(gluino -> t tbar neutralino) = 100%. However the bounds coming from the purely hadronic analyses for our model are 10 - 20% lower than obtained for the simplified models. This is due to the fact that for our models the branching ratio for the decay gluino -> g neutralino is significant. Thus there are significantly fewer b-jets. We find a lower bound on the gluino mass in our models with M_{gluino} > 1000 GeV. Finally, there is a theoretical upper bound on the gluino mass which increases with the value of m_{16}. For m_{16} <= 30 TeV, the gluino mass satisfies M_{gluino} <= 2.8 TeV at 90% CL. Thus, unless we further increase the amount of fine-tuning, we expect gluinos to be discovered at LHC 14.

==> scripts/analysis.py <==
#!/usr/bin/python

import re
import subprocess
import sys
import os
import os.path
import datetime

bufsize = 0
ofile = open('results.txt','a',bufsize)

print >>ofile, datetime.datetime.today()

print >>ofile, '%-20s %6s %5s %5s %15s %15s' % ('# filename', 'events', 'cut1', 'cut2', 'xsection', 'err')

ifilenames = ['DR-10-1000.spc', 'DR-15-850.spc', 'DR-25-1241.spc', 'DR-30-1241.spc',
'DR-10-850.spc', 'DR-20-1000.spc', 'DR-25-909.spc', 'Mhs-5-881.spc',
'DR-15-1000.spc', 'DR-20-850.spc', 'DR-30-1005.spc']

for ifilename in ifilenames:

    print 'Processing %s' % ifilename

    commands = """
    cd /home/akin/pythia8175/examples
    rm sps-so10.spc
    cp /home/akin/root/SO10-pheno/benchmarks/%s ./sps-so10.spc
    make clean
    make mymain
    ./mymain.exe
    rm -f /home/akin/Delphes-3.0.6/mymain.hepmc
    mv mymain.hepmc /home/akin/Delphes-3.0.6

    cd /home/akin/Delphes-3.0.6
    rm -f mymain.root
    ./DelphesHepMC examples/delphes_card_CMS.tcl mymain.root mymain.hepmc
    rm -f mymain.hepmc
    rm -f /home/akin/root/SO10-pheno/mymain.root 
    mv mymain.root /home/akin/root/SO10-pheno

    cd /home/akin/root/SO10-pheno
    root -b -q create_Analysis_class.C
    python add_lines.py Analysis.h
    make clean
    make
    ./Analysis
    """ % ifilename

    outstr = subprocess.Popen(commands, stdout=subprocess.PIPE, stderr=subprocess.STDOUT, shell=True).stdout.read()
    outlst = outstr.split('\n')

    res = dict()
    for line in outlst:
        if 'res = ' in line:
            d1 = eval(line[6:])
            res.update(d1)
        if '| sum' in line:
            ar = re.sub('[\|]', '', line[6:])
            br = ar.split()
            res['xsec']    = float(br[3])
            res['xsecerr'] = float(br[4])

    print >>ofile, '%-20s %6d %5d %5d %15e %15e' % (ifilename, res['events'], res['cut1'], res['cut2'], res['xsec'], res['xsecerr'])
    


==> scripts/mymain.cc <==
#include "Pythia.h"

#include "HepMCInterface.h"
#include "HepMC/GenEvent.h"
#include "HepMC/IO_GenEvent.h"

using namespace Pythia8;
using namespace HepMC;

int main()
{

  // Setup
  Pythia pythia;

  pythia.readFile("mymain.cmnd");    

  int nEvent   = pythia.mode("Main:numberOfEvents");
  int nAbort   = pythia.mode("Main:timesAllowErrors"); 

  pythia.init();

  // HepMC data
  I_Pythia8 ToHepMC;
  IO_GenEvent ascii_io("mymain.hepmc", std::ios::out);

  // Generate events
  int iAbort = 0;
  for (int iEvent=0; iEvent<nEvent; ++iEvent) {

    // Generate events and quit if failure
    if (!pythia.next()) {
      if (++iAbort < nAbort) continue;
      cout << "Event generation aborted prematurely, owing to error!\n"; 
      break;
    }

    GenEvent * hepmcevt = new GenEvent();
    ToHepMC.fill_next_event(pythia, hepmcevt);
    ascii_io << hepmcevt;
    delete hepmcevt;
    
  }

  pythia.statistics();

  return 0;

}

